A Smirnov-Bickel-Rosenblatt theorem for compactly-supported wavelets

In nonparametric statistical problems, we wish to find an estimator of an unknown function f. We can split its error into bias and variance terms; Smirnov, Bickel and Rosenblatt have shown that, for a histogram or kernel estimate, the supremum norm of the variance term is asymptotically distributed as a Gumbel random variable. In the following, we prove a version of this result for estimators using compactly-supported wavelets, a popular tool in nonparametric statistics. Our result relies on an assumption on the nature of the wavelet, which must be verified by provably-good numerical approximations. We verify our assumption for Daubechies wavelets and symlets, with N = 6, ..., 20 vanishing moments; larger values of N, and other wavelet bases, are easily checked, and we conjecture that our assumption holds also in those cases.

==> anc/Cascade.m <==
Main::usage =
  "Main[w, p, d, jmax, kmax] = bounds on the parameters sigma^2_phi and\n" <>
  "upsilon_phi for the Wavelet w, performing computations using p digits\n" <>
  "of accuracy, stopping once accurate to d digits, after jmax steps,\n" <>
  "after evaluating phi at 2^kmax locations simultaneously, or after\n" <>
  "the results become indeterminate due to lack of precision.\n\n" <>
  "Main[DaubechiesWavelet[6], 200, 6, 100, 12] = \n" <>
  "  {Interval[{1.251716, 1.251716}], Interval[{0.221993, 0.221993}]}"
Main[wavelet_, precision_, digits_, jmax_, kmax_] :=
  Cascade[Filter[wavelet, precision], 2, PhiParams[digits, jmax, kmax]]

Filter::usage =
  "Filter[w] = the cascade filter of a Wavelet w."
Filter[w_, p_:MachinePrecision] :=
  2 Transpose[WaveletFilterCoefficients[w, WorkingPrecision -> p]][[2]]

PhiParams::usage =
  "PhiParams[d, jm, km] = a callback for use with Cascade, which\n" <>
  "computes the parameters sigma^2_phi and upsilon_phi to d d.p., with\n" <>
  "resource limits jm, km."
PhiParams[d_, jm_, km_] :=
  Params[Function[{w, j, offset, phi},
  Module[{PhiMN, s2, s2max, ssp, sp2, sspp, s22b, s22a, ba, zoom},
  PhiMN[m_, n_] := Plus @@ If[m == n, phi[[n+1]]^2, phi[[m+1]] phi[[n+1]]];

  s2 = PhiMN[0, 0]; ssp = PhiMN[0, 1];
  s2max = IntervalMax[s2];
  sp2 = PhiMN[1, 1]; sspp = PhiMN[0, 2];
  s22b = IntervalRange[sp2];
  s22a = -IntervalRange[sspp+sp2];
  ba = s22b / s22a;

  zoom = Thread[(!TrueQ[# < s2max] & /@ s2) && (!TrueQ[# != 0] & /@ ssp)];
  {{s2max, ba}, zoom}]], d, jm, km]

Params::usage =
  "Params[Callback, digits, jmax, kmax] = a callback function for\n" <>
  "use with Cascade. The function will pass its arguments to Callback,\n" <>
  "which should return estimates of parameters, and an array of indices k\n"<>
  "to restrict to. The function will terminate the cascade algorithm if\n" <>
  "the returned parameters are accurate to digits d.p., the resource\n"<>
  "limits jmax, kmax are reached, or the computation is indeterminate.\n" <>
  "Otherwise, it will restrict the algorithm to an interval I containing\n" <>
  "the requested indices, and continue."
Params[Callback_, digits_, jmax_, kmax_] :=
  Function[{w, j, offset, phi}, Module[{ret, zoom, len, i, l},
  {ret, zoom} = Callback[w, j, offset, phi];
  len = Dimensions[phi][[3]];
  Which[
  MemberQ[ret, Indeterminate, Infinity],
    Print["indeterminate, j = ", j];
    ret = If[MemberQ[#, Indeterminate, Infinity],
    Interval[{-Infinity, Infinity}], #] & /@ ret;
    Prepend[ret, True],
  (And @@ (IntervalAccurate[#, digits] &) /@ ret) ||
  (j == jmax && (Print["hit jmax"]; True)) ||
  (len >= 2^kmax && (Print["hit kmax, j = ", j]; True)),
    Prepend[ret, True],
  len == 2^j,
    {l, i} = LongestSubsequence[Join[zoom, zoom], # == False &];
    If[l < 2^(j-1), {False}, Prepend[Mod[#-1, 2^j]+1 & /@ {i+l, i-1}, False]],
  True,
    Prepend[Through[{Min, Max}[Position[zoom, True]]], False]]]]

IntervalAccurate::usage =
  "IntervalAccurate[i, d] = True if the Interval i is accurate to d d.p."
IntervalAccurate[int_, digits_] :=
  Equal @@ Round[Through[{Min, Max}[int]], 10^(-digits)]
  
IntervalRange::usage =
  "IntervalRange[is] = an Interval giving the range of the Intervals is."
IntervalRange[ints_] :=
  Interval @ Through[{Min, Max}[ints]]
  
IntervalMax::usage =
  "IntervalMax[is] = an Interval giving the maximum of the Intervals is."
IntervalMax[ints_] :=
  Interval @ Map[Max, Transpose[ints /. Interval -> Identity]]

LongestSubsequence::usage =
  "LongestSubsequence[x, p] = {l, i}, where l is the length of the\n" <>
  "longest consecutive subsequence of x whose members satisfy p, and i\n" <>
  "is the index of its first member."
LongestSubsequence[x_, crit_] := 
  Block[{$RecursionLimit = Infinity}, Module[{m, i, l},
  m = LengthWhile[x, crit];
  If[m == Length[x], {m, 1},
    {l, i} = LongestSubsequence[Drop[x, m + 1], crit]; 
    If[l > m, {l, i + m + 1}, {m, 1}]]]]

Cascade::usage =
  "Cascade[w, n, Callback] runs the cascade algorithm with filter w,\n" <>
  "bounding f and its first n derivatives.\n\n" <>
  "The function Callback[w, j, offset, phi] should return a list ret.\n" <>
  "If First[ret] is True, cascade will halt, returning Rest[ret].\n" <>
  "If First[ret] is False, the algorithm will continue, and if\n" <>
  "Rest[ret] = {a, b} is given, future evaluation of f will be\n" <>
  "restricted to the indices a,...,b of phi.\n"
Cascade[w_, n_, Callback_] :=
  Module[{offset, u, j, k, g, f, fs, eps, phi, a, b, pts}, 
  offset = 0; j = 0; k = Length[w]/2;
  u = BuildU[w, n+1]; g = InitG[k, n+1]; fs = {BuildF[g]};
  While[True,
    g = StepG[g, u]; f = BuildF[g]; eps = BoundError[fs, g, u];
    phi = ApplyError[f, eps, k]; AppendTo[fs, f]; offset *= 2; j += 1;
    ret = Callback[w, j, offset, phi]; If[First[ret], Return[Rest[ret]]];
    {a, b} = If[Length[ret] > 1, Rest[ret], {1, Dimensions[phi][[3]]}];
    If[a > b && Dimensions[phi][[3]] == 2^j,
      {fs, g} = WrapFG[fs, g, k]; b = b + 2^j; offset -= 2^j];
    g = Take[g, All, All, {a, 2(k-1)+b}];
    fs = RestrictF[fs, offset, a, b, k]; offset += a-1]]

BuildU::usage =
  "BuildU[u^(0), n] = u^(0:n)"
BuildU[w_, n_] :=
  Map[Function[un, Table[un[[m;;All;;2]], {m, 2}]],
  With[{signs = Table[(-1)^i, {i, Length[w]}]},
  NestList[2 signs Accumulate[signs #] &, w, n]]]

InitG::usage =
  "InitG[k, n] = g_0^(0:n)"
InitG[k_, n_] :=
  ConstantArray[Reverse @ IdentityMatrix[2k-1], n+1]

StepG::usage =
  "StepG[g_j^(0:n), u^(0:n)] = g_{j+1}^(0:n)"
StepG[g_, u_] :=
  MapThread[Function[{gn, un}, Function[gni,
  Riffle @@ (ListConvolve[#, gni] &) /@ un] /@ gn], {g, u}]

BuildF::usage =
  "BuildF[g_j^(0:n)] = f_j^(0:n)"
BuildF[g_] :=
  MapIndexed[Function[{gn, part}, Module[{n, bn},
  n = First[part]-1; bn = Table[Binomial[n, i](-1)^i, {i, 0, n}];
  Transpose[ListConvolve[bn, #, 1, 0] & /@ Transpose @ gn]]], g]

BoundAlpha::usage =
  "BoundAlpha[g_j^(0:n), j] = alpha_j^(0:n-1)"
BoundAlpha[g_, j_] :=
  1-Log[2, Max @@ Plus @@ Abs @ #]/j & /@ Rest @ g

BoundC::usage =
  "BoundC[f_{0:j-1}^(0:n), u^(0:n), alpha_j^(0:n-1)] = C_j^(0:n-1)"
BoundC[f_, u_, alpha_] :=
  MapThread[Function[{fn, un, an}, If[an <= 0, Infinity,
  (Max @ MapIndexed[2^((an-1)(First[#2]-1)) Abs[#1] &, fn])
  (Max @@ Plus @@ (Abs[Accumulate[#]-1] &) /@ un)/(1-2^(-an))]], 
  {Rest @ Transpose @ f, Most @ u, alpha}]

BoundError::usage =
  "BoundError[f_{0:j-1}^(0:n), g_j^(0:n), u^(0:n)] = eps_j^(0:n-1)"
BoundError[f_, g_, u_] := Module[{j, alpha, c}, 
  j = Length[f]; alpha = BoundAlpha[g, j]; c = BoundC[f, u, alpha];
  MapThread[Function[{cn, an}, cn 2^(-j an)], {c, alpha}]]

ApplyError::usage =
  "ApplyError[f_j^(0:n), eps_j^(0:n-1), k] = intervals bounding f_j^(0:n-1)"
ApplyError[f_, eps_, k_] :=
  MapThread[Function[{fn, en}, 
  Map[Interval[{#-en, #+en}] &, fn, {2}]], 
  {Most @ Take[f, All, All, {2k-1, -1}], eps}]

WrapFG::usage =
  "WrapFG[f_{0:j}^(0:n), g_j^(0:n), k] = f and g wrapped around at integers"
WrapFG[f_, g_, k_] :=
  Module[{Wrap}, Wrap[x_] :=
    Map[Function[xn, Map[Function[xni, Join[xni[[1]], xni[[2]][[2k-1;;]]]],
    Partition[xn, 2, 1, {-1, 1}, {ConstantArray[0, Dimensions[x][[3]]]}]]],
    x]; {Wrap /@ f, Wrap @ g}]

RestrictF::usage =
  "RestrictF[f_{0:j}^(0:n), offset, a, b, k] = f_{0:j}^(0:n)|offset+[a, b]"
RestrictF[fs_, offset_, a_, b_, k_] :=
  MapIndexed[Function[{fj, part},
  Module[{scale, start, end}, scale = 2^(Length[fs]-First[part]);
  start = Floor[(offset+a-1)/scale]-Floor[offset/scale]+1;
  end = 2(k-1)+Floor[(offset+b-1)/scale]-Floor[offset/scale]+1;
  Take[fj, All, All, {start, end}]]], fs]

